Energy efficiency optimization of task-parallel codes on asymmetric architectures

We present a family of policies that, integrated within a runtime task scheduler (Nanox), pursue the goal of improving the energy efficiency of task-parallel executions with no intervention from the programmer. The proposed policies tackle the problem by modifying the core operating frequency via DVFS mechanisms, or by enabling/disabling the mapping of tasks to specific cores at selected execution points, depending on the internal status of the scheduler. Experimental results on an asymmetric SoC (Exynos 5422) and for a specific operation (Cholesky factorization) reveal gains up to 29% in terms of energy efficiency and considerable reductions in average power.

==> Codes/gemm.c <==
void gemm (double A[m][k], double B[k][n], double C[m][n], 
           int m,  int n,  int k, int mc, int nc, int kc)
{
   double *Ac = malloc (mc * kc * sizeof (double)), 
          *Bc = malloc (kc * nc * sizeof (double));

   for (int jc = 0; jc < n; jc+=nc) {              // Bucle 1
      int jb = min(n-jc+1, nc);

      for (int pc = 0; pc < k; jc+=kc) {           // Bucle 2
         int pb = min(k-pc+1, kc);

         pack_buffB (B[pc][jc], Bc, kb, nb);       // Empaquetar A->Ac

         for (int ic = 0; ic < m; ic+=mc) {        // Bucle 3
            int ib = min(m-ic+1, mc);

            pack_buffA (A[ic][pc], Ac, mb, kb);    // Empaquetar A->Ac

            gemm_kernel (Ac, Bc, C[ic][jc], 
                         mb, nb, kb, mc, nc, kc);  // Macro-kernel
         }
      }
   }
}

